One example of general unidentifiable tensors

The identifiability of parameters in a probabilistic model is a crucial notion in statistical inference. We prove that a general tensor of rank 8 in C^3\otimes C^6\otimes C^6 has at least 6 decompositions as sum of simple tensors, so it is not 8-identifiable. This is the highest known example of balanced tensors of dimension 3, which are not k-identifiable, when k is smaller than the generic rank.

==> anc/p2p1p1_CMO.m2 <==
--this file performs the computation needed in the proof of lemma 3.3
-- of [Chiantini, Mella, Ottaviani, ONE EXAMPLE OF GENERAL UNIDENTIFIABLE TENSOR]
--P2P1P1 with O(3,1,1)
--compute that the tangential projection from seven points, the fiber is given by 6 points
restart

KK=ZZ/101
R=KK[x_1,x_2,y_1,z_1]
xyz=symmetricPower(3,matrix{{1_R,x_1,x_2}})**matrix{{1_R,y_1}}**matrix{{1_R,z_1}}
s=7
for i from 1 to s do (p_i={1_R,random(KK),random(KK)},q_i={1_R,random(KK)},r_i={1_R,random(KK)})
for h from 1 to s do rulexyz_h=toList(set(apply(2,j->(x_(j+1)=>(p_h)_(j+1))))+set(apply(1,j->(y_(j+1)=>(q_h)_(j+1))))+set(apply(1,j->(z_(j+1)=>(r_h)_(j+1)))))
j=sub(diff(transpose matrix{{1,x_1,x_2}},xyz),rulexyz_1) 
for h from 2 to s do j=j||sub(diff(transpose matrix{{1_R,x_1,x_2}},xyz),rulexyz_h)
for h from 1 to s do j=j||sub(diff(transpose matrix{{1_R,y_1}},xyz),rulexyz_h)
for h from 1 to s do j=j||sub(diff(transpose matrix{{1_R,z_1}},xyz),rulexyz_h)
betti j
jr=syz j;
r54=sub(random(KK^(numcols jr),KK^((numcols jr)-1)),R);

--we compute in an affine subset
I1=ideal (xyz*jr);
codim I1
degree I1

for h from 1 to s do liney_h=(ideal apply(2,j->(x_(j+1)-(p_h)_(j+1))))+(ideal apply(1,j->(z_(j+1)-(r_h)_(j+1))))
for h from 1 to s do linez_h=(ideal apply(2,j->(x_(j+1)-(p_h)_(j+1))))+(ideal apply(1,j->(y_(j+1)-(q_h)_(j+1))))

locus=I1;
for h from 1 to s do (locus=saturate(locus,liney_h),locus=saturate(locus,linez_h))
codim locus
degree locus
--base locus is given by 4 points

I2=ideal (xyz*jr*r54);
codim I2
degree I2

--the following is optional
plocus=I2;
for h from 1 to s do (plocus=saturate(plocus,liney_h),plocus=saturate(plocus,linez_h))
codim plocus
degree plocus
--end optional

I12=saturate(I2,I1)
codim I12
degree I12
--saturating 6 points come !
-----------------------------


